A DELPHES card for the CLIC detector

The Compact Linear Collider, CLIC, is a multi-TeV electron-positron collider proposed for construction at CERN. A detector model, CLICdet, that is suited for the experimental conditions at CLIC and is based on realistic performance, has been developed. This paper describes the implementation of CLICdet in a fast simulation tool for particle physics collider experiments, DELPHES. The geometry of the detector concept as well as performance parameters extracted from full simulation studies are implemented in DELPHES parameter cards for CLICdet. Jet reconstruction for electron-positron colliders is added to the DELPHES analysis chain. Parameters for using DELPHES to simulate the detector effects of CLICdet are provided in three parameter cards, one for each energy stage of CLIC. The effects of beam-induced background at the higher-energy stages of CLIC are also incorporated. The results from the fast simulation with DELPHES are validated with respect to full detector simulation in a number of relevant processes.

==> build.sh <==
#!/bin/bash

##
# Utility script for compiling latex files
# Christian Grefe (christian.grefe@cern.ch)
##

# treat command line options
for arg in $@; do
    if [ $arg = "-h" ] || [ $arg = "--help" ]; then
	echo "Usage:"
	echo "    build.sh [-h] [file1.tex] [file2.tex] [...]"
	echo "Options:"
	echo "  -h  --help    Shows this help"
	echo "If no file name is provided builds all available tex files."
	return
    elif [ -z $arg ]; then
	texFiles="$texFiles $arg"
    fi
done

if [ -z $texFiles ]; then
    texFiles=`ls *.tex`
fi

# set the latex compiler
latexCompiler=pdflatex
bibCompiler=biber
bibFlags=--output-safechars

# check if latex compilers are available
if ! hash $latexCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$latexCompiler\" check your environment setup!"
    return
fi
if ! hash $bibCompiler 2>/dev/null; then
    echo "ERROR: can not execute \"$bibCompiler\" check your environment setup!"
    return
fi

# compile all tex files
for texFile in $texFiles; do
    if [ -f $texFile ]; then
	$latexCompiler $texFile
	$bibCompiler $bibFlags ${texFile%%.tex}
	$latexCompiler $texFile
    else
	echo "ERROR: \"$texFile\" does not exist!"
    fi
done
